Semiparametric Growth-Curve Modeling in Hierarchical, Longitudinal Studies

Modeling of growth (or decay) curves arises in many fields such as microbiology, epidemiology, marketing, and econometrics. Parametric forms like Logistic and Gompertz are often used for modeling such monotonic patterns. While useful for compact description, the real-life growth curves rarely follow these parametric forms perfectly. Therefore, the curve estimation methods that strike a balance between prior information in the parametric form and fidelity with the observed data are preferred. In hierarchical, longitudinal studies the interest lies in comparing the growth curves of different groups while accounting for the differences between the within-group subjects. This article describes a flexible state space modeling framework that enables semiparametric growth curve modeling for the data generated from hierarchical, longitudinal studies. The methodology, a type of functional mixed effects modeling, is illustrated with a real-life example of bacterial growth in different settings.

==> anc/ex1.sas <==
/* --------------------ReadMe----------------
"Semiparametric Growth-Curve Modeling in
Hierarchical, Longitudinal Studies"
by Rajesh Selukar
https://arxiv.org/abs/2503.03550

This SAS code reproduces the analysis shown
in Sections 2.1 and 2.2.

It requires SAS/ETS 9.4 or SAS Viya/Econometrics 2024.8.
The code is provided "as is," without any warranties, express or implied,
including but not limited to the implied warranties of merchantability 
and fitness for a particular purpose. The author and his 
employer shall not be liable for any damages
arising from the use of the code.
--------------------------------------------*/


/*-----------------------------------
The Greece data set was obtained by the biogrowth package from
https://www.fao.org/faostat/en/#data/RM 
FAOSTAT stands for "Food and Agriculture Organization of
the United Nations".
> library(biogrowth)
> library(tidyverse)
> library(dplyr)
> print(greek_tractors$Value)
JSS September 2023, Volume 107, Issue 1.
"Modeling Population Growth in R with the
biogrowth Package"
-------------------------------------------*/

data greece;
input ntract @@;
year = _n_-1;
l10ntract = log10(ntract); *To sync with the JSS article;
datalines;
22630  24530  28500  33500  39318  44774  50857  
52300  57000  61945  67536  70540  77802  84043  
93424 102656 112650 122268 132000  140305 152254 
159516 168715 178857 183410 193257 203161 
207567 211651 215755 223718 228051 231177 234844 236197 
240125 242446 242678
249819 253785 254527 256858 257737 258476 259766 259613
;

proc ssm data=greece like=marginal;
  id year;
  parms l_phi l_rho;
  phi = exp(l_phi);
  rho = exp(l_rho);
  
  lagYear = year - _ID_DELTA_;
  time1 = 1/(1 + phi*exp(-rho*lagYear));
  time2 = 1/(1 + phi*exp(-rho*year));
  delta = time2-time1;
  array tMat{2,2};

  tMat[1,1] = 1; tMat[1,2] = delta;
  tMat[2,2] = 1;
  
  state ps2(2) t(g)=(tMat) A1(2);
  comp curve = ps2[1];
  comp scale = ps2[2];
  
  irregular wn;
  model l10ntract = curve wn; 
  output out=parmTract pdv press;
run;


proc print data=parmTract(obs=1) noobs;
   var smoothed_scale phi rho;
run;

proc sgplot data=parmTract;
   title Parametric Logistic Fit for log10(number of tractors);
   title2 With Point-Wise 95% Confidence Band;
   band x=year lower=smoothed_lower_curve 
       upper=smoothed_upper_curve/FILLATTRS=(color=orange)
    legendlabel="95% Confidence Band"
       name="Band";
   series x=year y= smoothed_curve/
   legendlabel="Estimated Logistic Curve"
       name="Logist";
   scatter x=year y=l10ntract/
   legendlabel="log10(number of tractors)"
       name="actual";
run;

proc ssm data=greece like=marginal;
  id year;
  parms l_phi l_rho l_variance; 
  phi = exp(l_phi);
  rho = exp(l_rho);
  variance = exp(l_variance);

  lagYear = year - _ID_DELTA_;
  time1 = 1/(1 + phi*exp(-rho*lagYear));
  time2 = 1/(1 + phi*exp(-rho*year));
  delta = time2-time1;
  array tMat{2,2};
  array qMat{2,2};

  tMat[1,1] = 1; tMat[1,2] = delta;
  tMat[2,2] = 1;
  qMat[1,1] = (variance*delta**3)/3;
  qMat[1,2] = (variance*delta**2)/2;
  qMat[2,1] = qMat[1,2];
  qMat[2,2] = variance*delta;

  state ps2(2) t(g)=(tMat) cov(g)=(qMat) A1(2);
  comp curve = ps2[1];
  comp scale = ps2[2];
  
  irregular wn;
  model l10ntract = curve wn; 
  output out=semiTract pdv press;
run;

proc print data=semiTract(obs=1) noobs;
   var phi rho variance;
run;

proc sgplot data=semiTract;
   title Semiparametric Logistic Fit for log10(number of tractors);
   title2 With Point-Wise 95% Confidence Band;
   band x=year lower=smoothed_lower_curve 
       upper=smoothed_upper_curve/FILLATTRS=(color=orange)
    legendlabel="95% Confidence Band"
       name="Band";
   series x=year y= smoothed_curve/
   legendlabel="Estimated Latent Curve"
       name="Logist";
   scatter x=year y=l10ntract/
   legendlabel="log10(number of tractors)"
       name="actual";
run;










==> anc/ex2.sas <==
/* --------------------ReadMe----------------
"Semiparametric Growth-Curve Modeling in
Hierarchical, Longitudinal Studies"
by Rajesh Selukar
https://arxiv.org/abs/2503.03550

This SAS code reproduces the analysis shown
in Sections 2.3 and 3.

It requires SAS/ETS 9.4 or SAS Viya/Econometrics 2024.8.
The code is provided "as is," without any warranties, express or implied,
including but not limited to the implied warranties of merchantability 
and fitness for a particular purpose. The author and his 
employer shall not be liable for any damages
arising from the use of the code.
--------------------------------------------*/



/*--------------------- Step 1: Data Prep ------------
Data Prep.
-----------------------------------------------------*/
data LB1(keep=time strain medium replicate x);
input time x1-x12@@;
array grow{12} x1-x12;
strain = 1;
medium = 3;
do replicate=1 to 12;
   x = grow[replicate];
   output;
end;
label x="Cell Growth";
datalines;
0.5    0.001    0    0    0.004    0.001    0.001    -0.001    0    -0.001    -0.001    0    0
1    0.001    0    0.001    0.004    0.001    0.001    -0.001    0    -0.001    -0.001    0    0
1.5    0.002    0.001    0.002    0.004    0.002    0.002    -0.001    0    -0.001    -0.001    0    0
2    0.005    0.003    0.004    0.007    0.004    0.005    0    0    -0.001    -0.001    0    0
2.5    0.01    0.008    0.01    0.012    0.009    0.01    0    0    0    0    0    0.001
3    0.023    0.021    0.022    0.025    0.022    0.023    0.001    0.002    0.001    0.001    0.002    0.002
3.5    0.054    0.051    0.052    0.055    0.05    0.053    0.004    0.005    0.004    0.004    0.005    0.005
4    0.121    0.115    0.116    0.118    0.113    0.117    0.011    0.013    0.011    0.012    0.012    0.013
4.5    0.247    0.237    0.237    0.238    0.231    0.24    0.028    0.033    0.027    0.031    0.03    0.032
5    0.414    0.408    0.403    0.409    0.397    0.41    0.07    0.082    0.068    0.078    0.072    0.079
5.5    0.538    0.538    0.525    0.537    0.521    0.539    0.147    0.166    0.143    0.16    0.15    0.161
6    0.632    0.651    0.615    0.643    0.615    0.645    0.28    0.317    0.272    0.306    0.283    0.307
6.5    0.709    0.733    0.69    0.725    0.694    0.725    0.447    0.503    0.44    0.493    0.453    0.498
7    0.769    0.8    0.755    0.8    0.756    0.801    0.577    0.63    0.571    0.631    0.582    0.634
7.5    0.823    0.866    0.805    0.857    0.81    0.861    0.661    0.704    0.653    0.711    0.665    0.71
8    0.865    0.91    0.848    0.901    0.854    0.905    0.717    0.771    0.707    0.776    0.72    0.776
8.5    0.895    0.931    0.879    0.925    0.884    0.929    0.765    0.821    0.752    0.832    0.767    0.828
9    0.913    0.945    0.899    0.938    0.906    0.94    0.809    0.862    0.802    0.869    0.81    0.872
9.5    0.924    0.948    0.913    0.943    0.916    0.945    0.845    0.892    0.839    0.891    0.848    0.895
10    0.919    0.946    0.911    0.939    0.914    0.942    0.866    0.909    0.863    0.91    0.872    0.91
10.5    0.92    0.948    0.91    0.945    0.918    0.953    0.878    0.927    0.875    0.925    0.883    0.929
11    0.925    0.954    0.914    0.953    0.924    0.962    0.901    0.944    0.887    0.947    0.893    0.946
11.5    0.933    0.96    0.924    0.963    0.934    0.968    0.92    0.961    0.903    0.964    0.911    0.965
12    0.941    0.968    0.933    0.971    0.941    0.973    0.938    0.984    0.928    0.984    0.933    0.985
12.5    0.951    0.974    0.939    0.977    0.954    0.983    0.959    1.009    0.948    1.007    0.955    1.009
13    0.95    0.973    0.951    0.978    0.958    0.983    0.978    1.035    0.968    1.031    0.974    1.032
13.5    0.949    0.972    0.954    0.977    0.96    0.982    0.997    1.061    0.993    1.056    0.994    1.057
14    0.948    0.97    0.953    0.976    0.959    0.979    1.018    1.076    1.015    1.072    1.015    1.076
14.5    0.945    0.968    0.953    0.975    0.958    0.977    1.041    1.085    1.039    1.081    1.04    1.086
15    0.943    0.965    0.952    0.973    0.955    0.975    1.059    1.1    1.06    1.086    1.06    1.094
15.5    0.941    0.963    0.949    0.97    0.955    0.972    1.069    1.116    1.072    1.102    1.072    1.107
16    0.938    0.961    0.947    0.969    0.952    0.971    1.075    1.127    1.078    1.115    1.077    1.127
16.5    0.936    0.959    0.945    0.967    0.95    0.968    1.088    1.139    1.09    1.132    1.09    1.138
17    0.934    0.957    0.943    0.965    0.949    0.966    1.101    1.152    1.106    1.145    1.102    1.152
17.5    0.932    0.956    0.942    0.963    0.947    0.964    1.116    1.157    1.124    1.161    1.119    1.166
18    0.931    0.954    0.941    0.962    0.945    0.966    1.128    1.169    1.134    1.174    1.133    1.177
18.5    0.929    0.953    0.94    0.96    0.948    0.96    1.141    1.175    1.15    1.186    1.144    1.19
19    0.93    0.952    0.938    0.96    0.942    0.956    1.16    1.174    1.162    1.19    1.159    1.194
19.5    0.929    0.953    0.937    0.959    0.941    0.954    1.174    1.165    1.178    1.187    1.174    1.188
20    0.929    0.953    0.937    0.96    0.94    0.952    1.181    1.16    1.185    1.176    1.186    1.178
20.5    0.928    0.953    0.937    0.96    0.939    0.949    1.184    1.151    1.187    1.167    1.19    1.168
21    0.927    0.952    0.937    0.96    0.938    0.947    1.176    1.152    1.178    1.16    1.185    1.161
21.5    0.927    0.953    0.936    0.961    0.937    0.945    1.166    1.138    1.17    1.159    1.175    1.166
22    0.926    0.952    0.936    0.96    0.936    0.944    1.158    1.131    1.163    1.163    1.169    1.166
22.5    0.926    0.952    0.935    0.96    0.937    0.943    1.153    1.126    1.156    1.156    1.16    1.147
23    0.926    0.951    0.936    0.962    0.936    0.941    1.147    1.123    1.16    1.135    1.156    1.139
;

data LB36(keep=time strain medium replicate x);
input time x1-x12@@;
array grow{12} x1-x12;
strain = 36;
medium = 3;
do replicate=1 to 12;
   x = grow[replicate];
   output;
end;
label x="Cell Growth";
datalines;
0.5    0.001    0    0    0    0.002    0.001    0.001    0    0.001    0.001    0.001    0
1    0.001    0    0    0    0.002    0.001    0.001    0    0.001    0    0.001    0
1.5    0.001    0.001    0    0.001    0.002    0.001    0.001    0    0.001    0    0.001    0
2    0.002    0.001    0.001    0.001    0.003    0.002    0.001    0    0.001    0    0.002    0
2.5    0.003    0.002    0.002    0.002    0.004    0.003    0.001    0    0.001    0    0.002    0
3    0.005    0.005    0.004    0.005    0.006    0.005    0.001    0    0.001    0.001    0.002    0
3.5    0.01    0.01    0.009    0.01    0.01    0.011    0.002    0.001    0.002    0.001    0.002    0.001
4    0.02    0.022    0.018    0.021    0.02    0.022    0.003    0.002    0.003    0.002    0.004    0.002
4.5    0.04    0.043    0.037    0.043    0.039    0.045    0.005    0.004    0.005    0.005    0.006    0.005
5    0.079    0.087    0.075    0.088    0.077    0.089    0.009    0.01    0.009    0.01    0.011    0.01
5.5    0.149    0.162    0.142    0.164    0.144    0.165    0.018    0.02    0.018    0.021    0.02    0.021
6    0.22    0.241    0.214    0.241    0.215    0.243    0.036    0.042    0.037    0.043    0.039    0.043
6.5    0.316    0.348    0.309    0.349    0.31    0.349    0.069    0.08    0.071    0.082    0.075    0.081
7    0.423    0.469    0.414    0.471    0.416    0.471    0.119    0.138    0.122    0.142    0.127    0.14
7.5    0.499    0.552    0.494    0.56    0.497    0.558    0.186    0.222    0.189    0.231    0.199    0.226
8    0.557    0.614    0.553    0.621    0.555    0.62    0.284    0.335    0.288    0.342    0.298    0.337
8.5    0.6    0.677    0.596    0.683    0.6    0.681    0.402    0.465    0.403    0.474    0.414    0.471
9    0.648    0.735    0.642    0.74    0.647    0.737    0.492    0.564    0.5    0.565    0.505    0.569
9.5    0.692    0.786    0.686    0.788    0.691    0.784    0.56    0.634    0.569    0.637    0.575    0.643
10    0.728    0.82    0.723    0.823    0.728    0.82    0.617    0.687    0.628    0.69    0.632    0.699
10.5    0.765    0.843    0.759    0.849    0.762    0.843    0.662    0.744    0.672    0.747    0.677    0.756
11    0.791    0.855    0.79    0.865    0.791    0.859    0.705    0.789    0.718    0.795    0.72    0.801
11.5    0.808    0.864    0.809    0.872    0.808    0.868    0.745    0.823    0.755    0.833    0.758    0.837
12    0.812    0.866    0.815    0.871    0.816    0.871    0.777    0.846    0.785    0.856    0.787    0.858
12.5    0.814    0.868    0.818    0.875    0.819    0.875    0.802    0.851    0.805    0.86    0.804    0.864
13    0.816    0.872    0.82    0.879    0.822    0.877    0.807    0.851    0.807    0.857    0.805    0.864
13.5    0.819    0.876    0.825    0.884    0.825    0.88    0.808    0.854    0.809    0.858    0.805    0.865
14    0.821    0.879    0.828    0.884    0.828    0.884    0.808    0.852    0.81    0.857    0.805    0.867
14.5    0.821    0.879    0.829    0.888    0.83    0.887    0.808    0.853    0.81    0.862    0.806    0.871
15    0.822    0.882    0.829    0.89    0.831    0.889    0.809    0.853    0.809    0.865    0.805    0.871
15.5    0.824    0.883    0.829    0.89    0.831    0.89    0.807    0.858    0.807    0.869    0.803    0.877
16    0.824    0.883    0.829    0.89    0.83    0.889    0.805    0.859    0.803    0.871    0.799    0.879
16.5    0.823    0.882    0.827    0.888    0.828    0.888    0.801    0.86    0.798    0.872    0.793    0.879
17    0.821    0.881    0.826    0.887    0.827    0.885    0.799    0.863    0.795    0.874    0.791    0.882
17.5    0.821    0.879    0.824    0.885    0.825    0.884    0.794    0.869    0.789    0.877    0.783    0.886
18    0.82    0.876    0.821    0.881    0.823    0.881    0.789    0.876    0.783    0.881    0.776    0.893
18.5    0.817    0.873    0.818    0.878    0.82    0.877    0.786    0.888    0.778    0.89    0.77    0.906
19    0.814    0.87    0.814    0.875    0.817    0.874    0.785    0.905    0.774    0.904    0.766    0.925
19.5    0.809    0.867    0.808    0.871    0.812    0.87    0.786    0.923    0.773    0.923    0.764    0.94
20    0.804    0.863    0.804    0.868    0.808    0.866    0.792    0.929    0.773    0.936    0.765    0.943
20.5    0.8    0.86    0.799    0.864    0.803    0.863    0.798    0.932    0.777    0.939    0.769    0.954
21    0.795    0.856    0.795    0.859    0.798    0.858    0.808    0.971    0.784    0.953    0.775    0.985
21.5    0.79    0.852    0.79    0.855    0.794    0.853    0.82    0.971    0.794    0.98    0.786    0.981
22    0.786    0.847    0.786    0.851    0.789    0.849    0.833    0.963    0.806    0.978    0.798    0.974
22.5    0.781    0.843    0.781    0.846    0.785    0.845    0.834    0.956    0.813    0.973    0.808    0.968
23    0.776    0.839    0.776    0.843    0.78    0.84    0.833    0.952    0.81    0.967    0.807    0.964
23.5    0.77    0.836    0.77    0.839    0.775    0.837    0.87    0.949    0.829    0.963    0.821    0.963
24    0.767    0.832    0.765    0.836    0.771    0.833    0.868    0.948    0.847    0.96    0.845    0.963
24.5    0.762    0.829    0.76    0.833    0.767    0.83    0.856    0.946    0.837    0.957    0.836    0.961
;

data M63_1(keep=time strain medium replicate x);
input time x1-x12@@;
array grow{12} x1-x12;
strain = 1;
medium = 1;
do replicate=1 to 12;
   x = grow[replicate];
   output;
end;
label x="Cell Growth";
datalines;
1    0.002    0    0.003    0    0.003    0.001    -0.001    0    -0.001    -0.002    0    -0.001
2    0.003    0.001    0.002    0    0.003    0.002    -0.001    0    -0.001    -0.001    0    -0.001
3    0.004    0.002    0.003    0.001    0.004    0.003    -0.001    0    0    -0.001    0.001    0
4    0.005    0.003    0.004    0.003    0.006    0.004    0    0    0    -0.001    0.001    0
5    0.008    0.006    0.006    0.005    0.008    0.007    0    0.001    0    -0.001    0.001    0
6    0.013    0.01    0.009    0.01    0.013    0.012    0    0.001    0.001    0    0.002    0.001
7    0.02    0.018    0.015    0.017    0.02    0.02    0.002    0.002    0.002    0.001    0.003    0.002
8    0.032    0.029    0.025    0.029    0.032    0.033    0.003    0.004    0.003    0.002    0.004    0.003
9    0.052    0.049    0.042    0.05    0.053    0.053    0.006    0.006    0.006    0.005    0.006    0.005
10    0.085    0.083    0.074    0.086    0.088    0.09    0.011    0.011    0.011    0.009    0.01    0.01
11    0.147    0.147    0.132    0.151    0.157    0.157    0.019    0.02    0.019    0.018    0.018    0.018
12    0.269    0.269    0.216    0.273    0.332    0.289    0.035    0.036    0.034    0.034    0.032    0.032
13    0.462    0.452    0.342    0.466    0.541    0.538    0.064    0.066    0.062    0.062    0.059    0.058
14    0.687    0.665    0.503    0.7    0.728    0.739    0.121    0.124    0.117    0.118    0.114    0.109
15    0.873    0.894    0.647    0.888    0.899    0.866    0.238    0.239    0.232    0.23    0.226    0.212
16    0.923    0.879    0.718    0.879    0.951    0.876    0.44    0.45    0.422    0.434    0.414    0.399
17    0.931    0.94    0.795    0.942    0.945    0.929    0.731    0.693    0.738    0.677    0.712    0.674
18    0.975    0.986    0.856    0.986    0.98    0.978    0.938    0.906    0.929    0.928    0.928    0.908
19    1.005    1.02    0.903    1.018    1.013    1.011    0.929    0.892    0.953    0.888    0.983    0.872
20    1.028    1.043    0.935    1.039    1.042    1.035    0.947    0.947    0.933    0.942    0.94    0.929
21    1.043    1.062    0.96    1.057    1.062    1.054    0.988    0.987    0.969    0.983    0.978    0.973
22    1.057    1.077    0.982    1.072    1.076    1.07    1.028    1.025    1.006    1.023    1.01    1.014
23    1.066    1.091    0.996    1.084    1.089    1.083    1.042    1.035    1.016    1.031    1.022    1.021
24    1.077    1.103    1.002    1.094    1.096    1.095    1.048    1.048    1.027    1.044    1.037    1.032
25    1.088    1.114    1.01    1.103    1.102    1.104    1.062    1.057    1.03    1.055    1.067    1.042
26    1.1    1.122    1.012    1.109    1.107    1.11    1.091    1.06    1.034    1.059    1.083    1.049
27    1.122    1.125    1.012    1.112    1.114    1.115    1.1    1.062    1.03    1.06    1.108    1.054
28    1.124    1.126    1.013    1.111    1.112    1.115    1.067    1.061    1.043    1.055    1.112    1.053
29    1.113    1.123    1.014    1.107    1.109    1.109    1.07    1.053    1.045    1.05    1.117    1.053
30    1.106    1.117    1.011    1.1    1.101    1.103    1.086    1.054    1.054    1.049    1.101    1.053
31    1.095    1.109    1.003    1.089    1.087    1.096    1.042    1.056    1.019    1.053    1.064    1.058
32    1.079    1.102    0.993    1.079    1.071    1.087    1.061    1.05    1.031    1.05    1.072    1.059
33    1.065    1.092    0.984    1.07    1.061    1.079    1.049    1.041    1.02    1.041    1.07    1.054
34    1.042    1.085    0.974    1.059    1.046    1.071    1.023    1.034    1.015    1.03    1.069    1.048
35    1.03    1.08    0.963    1.048    1.038    1.063    1.028    1.027    1.019    1.023    1.069    1.042
36    1.019    1.074    0.953    1.04    1.023    1.055    1.01    1.021    1.005    1.018    1.064    1.037
37    1.009    1.072    0.947    1.034    1.014    1.046    1.019    1.016    1.005    1.017    1.062    1.032
;


data MAA1(keep=time strain medium replicate x);
input time x1-x12@@;
array grow{12} x1-x12;
strain = 1;
medium = 2;
do replicate=1 to 12;
   x = grow[replicate];
   output;
end;
label x="Cell Growth";
datalines;
1    0.002    0.007    0.004    0.005    0.001    0.001    -0.001    -0.001    0.001    0.002    0.002    0.001
2    0.003    0.008    0.005    0.006    0.002    0.002    0    0    0.001    0.003    0.002    0.001
3    0.005    0.01    0.008    0.008    0.005    0.004    0    0    0.001    0.003    0.002    0.006
4    0.013    0.016    0.015    0.014    0.012    0.009    0.001    0.001    0.002    0.004    0.003    0.009
5    0.029    0.029    0.031    0.027    0.028    0.023    0.003    0.003    0.004    0.005    0.005    0.011
6    0.064    0.058    0.066    0.056    0.064    0.053    0.009    0.008    0.01    0.011    0.012    0.009
7    0.152    0.13    0.162    0.127    0.165    0.126    0.026    0.024    0.025    0.026    0.028    0.024
8    0.383    0.304    0.439    0.303    0.465    0.307    0.066    0.059    0.061    0.061    0.067    0.059
9    0.611    0.451    0.616    0.45    0.519    0.454    0.2    0.157    0.167    0.159    0.247    0.16
10    0.657    0.626    0.649    0.625    0.629    0.63    0.537    0.414    0.436    0.413    0.586    0.41
11    0.786    0.773    0.776    0.771    0.759    0.777    0.715    0.606    0.696    0.608    0.74    0.603
12    0.868    0.872    0.858    0.87    0.846    0.872    0.712    0.715    0.712    0.723    0.723    0.722
13    0.893    0.907    0.879    0.902    0.869    0.903    0.834    0.848    0.842    0.856    0.837    0.861
14    0.928    0.932    0.911    0.927    0.895    0.93    0.893    0.919    0.891    0.928    0.886    0.928
15    0.967    0.959    0.947    0.953    0.963    0.959    0.922    0.94    0.921    0.947    0.918    0.948
16    0.989    0.988    0.969    0.979    0.964    0.988    0.958    0.962    0.967    0.968    0.949    0.97
17    1.015    1.016    0.992    1.007    0.974    1.02    0.985    0.996    1.003    0.994    0.966    0.996
18    1.042    1.047    1.02    1.039    0.996    1.049    1.012    1.02    1.034    1.017    0.978    1.015
19    1.065    1.072    1.047    1.067    1.024    1.075    1.026    1.044    1.042    1.042    1.001    1.048
20    1.078    1.089    1.06    1.084    1.04    1.09    1.032    1.071    1.046    1.07    1.015    1.079
21    1.091    1.107    1.075    1.103    1.055    1.106    1.038    1.095    1.048    1.096    1.034    1.099
22    1.096    1.116    1.082    1.111    1.063    1.114    1.029    1.097    1.039    1.094    1.038    1.099
23    1.106    1.13    1.092    1.126    1.075    1.127    1.03    1.103    1.039    1.101    1.039    1.108
24    1.113    1.138    1.097    1.134    1.08    1.134    1.03    1.108    1.035    1.108    1.042    1.119
;


data M63_36(keep=time strain medium replicate x);
input time x1-x24@@;
array grow{24} x1-x24;
strain = 36;
medium = 1;
do replicate=1 to 24;
   x = grow[replicate];
   if replicate <= 12 then output;
end;
label x="Cell Growth";

datalines;
1    0.006    0.003    0    0.001    0    0.002    -0.004    0.001    0    0.001    0.001    0.002    0.001    0.001    0.002    0.001    0    0.001    0.001    0.001    0    0.002    0.001    0.002
2    0.005    0.004    0    0    0    0.002    -0.004    0    0    0.001    0.001    0.002    0.001    0.001    0.002    0.001    0.001    0.003    0    0.001    0    0.002    0.001    0.002
3    0.005    0.004    0    0.001    0    0.002    -0.004    0    0    0.001    0.001    0.002    0.001    0.001    0.002    0.004    0.001    0.005    0    0.001    0    0.002    0.001    0.001
4    0.006    0.004    0.001    0    0    0.002    -0.004    0    0    0.001    0.001    0.002    0.001    0.001    0.002    0.005    0.001    0.005    0.001    0.001    0.001    0.002    0.001    0.002
5    0.006    0.004    0    0.001    0    0.002    -0.003    0    0    0.001    0.001    0.002    0.001    0.001    0.002    0.002    0.001    0.005    0    0.001    0.001    0.002    0.001    0.002
6    0.006    0.004    0    0.001    0    0.002    -0.003    0    0    0.001    0.001    0.002    0.001    0.001    0.002    0.004    0.001    0.006    0.001    0.001    0.001    0.002    0.001    0.001
7    0.006    0.001    0    0.001    0    0.002    -0.003    0    0    0.001    0.001    0.002    0.001    0.001    0.002    0.002    0.001    0.005    0.001    0.001    0.001    0.002    0.001    0.001
8    0.007    0.001    0    0.001    0    0.002    -0.003    0    0    0.001    0.001    0.002    0.002    0.002    0.003    0.006    0.001    0.005    0.001    0.001    0.001    0.002    0.001    0.002
9    0.007    0.002    0    0.002    0.001    0.002    -0.003    0    0    0.001    0.001    0.002    0.002    0.002    0.003    0.006    0.002    0.006    0.001    0.001    0.001    0.002    0.001    0.002
10    0.007    0.002    0.001    0.001    0.001    0.002    -0.003    0    0    0.001    0.001    0.003    0.002    0.002    0.004    0.003    0.002    0.007    0.001    0.001    0.001    0.002    0.001    0.002
11    0.007    0.003    0.001    0.001    0.001    0.002    -0.003    0.001    0    0.001    0.001    0.003    0.003    0.002    0.007    0.004    0.003    0.007    0.001    0.001    0.002    0.002    0.001    0.002
12    0.008    0.002    0.001    0.002    0.002    0.003    -0.003    0.001    0    0.001    0.001    0.003    0.004    0.003    0.005    0.005    0.004    0.007    0.001    0.001    0.002    0.002    0.001    0.002
13    0.008    0.003    0.001    0.002    0.002    0.003    -0.003    0.001    0    0.001    0.001    0.002    0.005    0.004    0.006    0.004    0.005    0.008    0.001    0.001    0.002    0.002    0.002    0.002
14    0.009    0.003    0.002    0.002    0.003    0.003    -0.003    0.001    0    0.001    0.001    0.002    0.009    0.004    0.007    0.005    0.006    0.009    0.001    0.001    0.002    0.002    0.001    0.002
15    0.009    0.004    0.003    0.002    0.004    0.004    -0.003    0.001    0    0.001    0.001    0.002    0.008    0.005    0.009    0.006    0.009    0.009    0.001    0.001    0.002    0.002    0.001    0.002
16    0.01    0.004    0.003    0.003    0.005    0.005    -0.003    0.001    0    0.001    0.001    0.003    0.011    0.006    0.013    0.007    0.012    0.007    0.002    0.001    0.003    0.002    0.002    0.002
17    0.012    0.005    0.004    0.003    0.007    0.005    -0.003    0.001    0    0.001    0.001    0.003    0.015    0.009    0.017    0.01    0.018    0.01    0.002    0.001    0.003    0.002    0.002    0.002
18    0.015    0.007    0.006    0.004    0.009    0.007    -0.003    0.001    0    0.002    0.001    0.003    0.022    0.011    0.025    0.013    0.027    0.01    0.002    0.002    0.003    0.002    0.002    0.002
19    0.016    0.009    0.008    0.008    0.012    0.009    -0.002    0.001    0.001    0.002    0.002    0.003    0.034    0.015    0.037    0.019    0.039    0.014    0.003    0.002    0.004    0.003    0.003    0.002
20    0.02    0.013    0.013    0.011    0.018    0.011    -0.003    0.001    0.001    0.002    0.002    0.003    0.05    0.022    0.056    0.027    0.064    0.019    0.004    0.002    0.005    0.003    0.003    0.002
21    0.026    0.018    0.019    0.014    0.026    0.015    -0.002    0.001    0.001    0.002    0.002    0.003    0.079    0.032    0.093    0.042    0.099    0.029    0.006    0.002    0.006    0.003    0.004    0.003
22    0.039    0.026    0.03    0.021    0.041    0.022    -0.002    0.002    0.001    0.002    0.002    0.003    0.133    0.054    0.149    0.066    0.172    0.046    0.01    0.003    0.01    0.004    0.006    0.003
23    0.058    0.042    0.05    0.03    0.069    0.032    -0.002    0.002    0.001    0.002    0.002    0.003    0.224    0.083    0.25    0.108    0.29    0.075    0.017    0.003    0.015    0.004    0.01    0.004
24    0.096    0.069    0.087    0.051    0.111    0.051    -0.001    0.002    0.002    0.003    0.003    0.004    0.37    0.14    0.417    0.186    0.406    0.125    0.03    0.004    0.025    0.005    0.016    0.004
25    0.166    0.119    0.154    0.082    0.201    0.086    0    0.003    0.003    0.003    0.004    0.004    0.51    0.226    0.567    0.307    0.555    0.215    0.054    0.006    0.044    0.007    0.026    0.006
26    0.296    0.21    0.29    0.143    0.359    0.155    0.002    0.004    0.006    0.004    0.006    0.004    0.497    0.358    0.531    0.483    0.553    0.347    0.102    0.009    0.08    0.011    0.047    0.009
27    0.444    0.35    0.451    0.255    0.494    0.269    0.005    0.007    0.01    0.006    0.01    0.005    0.591    0.53    0.593    0.578    0.632    0.553    0.191    0.015    0.148    0.017    0.086    0.014
28    0.62    0.575    0.551    0.431    0.547    0.458    0.012    0.01    0.017    0.008    0.017    0.006    0.663    0.583    0.655    0.658    0.686    0.627    0.361    0.026    0.28    0.029    0.163    0.023
29    0.644    0.617    0.572    0.591    0.665    0.596    0.023    0.017    0.032    0.013    0.031    0.008    0.701    0.675    0.694    0.725    0.717    0.715    0.561    0.047    0.501    0.05    0.305    0.04
30    0.657    0.707    0.633    0.663    0.643    0.69    0.046    0.03    0.06    0.022    0.058    0.013    0.726    0.732    0.721    0.762    0.741    0.764    0.639    0.088    0.622    0.092    0.536    0.072
31    0.715    0.759    0.685    0.731    0.677    0.756    0.089    0.055    0.115    0.039    0.11    0.02    0.746    0.766    0.738    0.786    0.754    0.794    0.568    0.17    0.657    0.175    0.609    0.135
32    0.748    0.792    0.722    0.772    0.702    0.793    0.172    0.104    0.22    0.074    0.211    0.035    0.762    0.789    0.751    0.805    0.766    0.816    0.692    0.321    0.722    0.325    0.622    0.259
33    0.767    0.808    0.743    0.8    0.717    0.817    0.331    0.195    0.417    0.138    0.425    0.062    0.776    0.804    0.759    0.812    0.775    0.832    0.795    0.525    0.757    0.535    0.687    0.485
34    0.785    0.823    0.762    0.822    0.726    0.839    0.57    0.362    0.672    0.264    0.638    0.119    0.786    0.819    0.768    0.825    0.784    0.841    0.794    0.559    0.778    0.602    0.73    0.615
35    0.796    0.843    0.775    0.835    0.732    0.847    0.607    0.618    0.629    0.472    0.612    0.219    0.804    0.839    0.781    0.844    0.797    0.86    0.75    0.643    0.793    0.703    0.754    0.684
36    0.81    0.86    0.786    0.849    0.744    0.86    0.694    0.65    0.714    0.614    0.688    0.408    0.819    0.859    0.793    0.865    0.81    0.875    0.722    0.716    0.801    0.765    0.773    0.757
37    0.825    0.823    0.8    0.868    0.762    0.878    0.756    0.74    0.765    0.683    0.747    0.62    0.833    0.875    0.806    0.877    0.82    0.834    0.708    0.756    0.822    0.797    0.791    0.797
38    0.836    0.786    0.812    0.88    0.775    0.871    0.789    0.792    0.794    0.763    0.777    0.649    0.844    0.883    0.82    0.864    0.82    0.797    0.735    0.777    0.837    0.838    0.809    0.839
39    0.841    0.758    0.82    0.89    0.787    0.816    0.806    0.816    0.829    0.814    0.81    0.734    0.852    0.841    0.827    0.81    0.78    0.768    0.756    0.831    0.851    0.874    0.833    0.871
40    0.809    0.729    0.822    0.853    0.791    0.782    0.849    0.855    0.856    0.854    0.841    0.79    0.849    0.801    0.823    0.775    0.735    0.742    0.79    0.863    0.862    0.909    0.856    0.901
41    0.767    0.705    0.779    0.813    0.775    0.753    0.877    0.892    0.883    0.887    0.87    0.832    0.827    0.769    0.798    0.747    0.699    0.717    0.806    0.9    0.872    0.916    0.88    0.926
42    0.738    0.68    0.742    0.783    0.721    0.734    0.906    0.927    0.91    0.917    0.9    0.867    0.792    0.738    0.762    0.719    0.668    0.694    0.858    0.896    0.856    0.904    0.876    0.915
43    0.711    0.66    0.714    0.757    0.685    0.708    0.907    0.922    0.903    0.941    0.896    0.897    0.757    0.713    0.73    0.695    0.64    0.674    0.952    0.888    0.831    0.888    0.859    0.899
44    0.688    0.639    0.687    0.731    0.653    0.686    0.89    0.909    0.883    0.929    0.88    0.923    0.732    0.694    0.705    0.678    0.622    0.657    0.962    0.882    0.804    0.867    0.843    0.876
45    0.665    0.622    0.663    0.709    0.618    0.668    0.867    0.894    0.861    0.913    0.86    0.913    0.708    0.677    0.685    0.66    0.607    0.642    0.934    0.872    0.784    0.847    0.823    0.854
46    0.65    0.604    0.647    0.693    0.598    0.653    0.847    0.88    0.839    0.893    0.838    0.903    0.689    0.662    0.668    0.645    0.594    0.628    0.957    0.861    0.763    0.825    0.801    0.832
47    0.635    0.591    0.628    0.677    0.583    0.637    0.825    0.868    0.816    0.875    0.816    0.892    0.674    0.647    0.652    0.63    0.588    0.612    0.964    0.843    0.749    0.808    0.779    0.811
48    0.625    0.576    0.616    0.665    0.576    0.622    0.807    0.855    0.798    0.858    0.795    0.881    0.659    0.637    0.638    0.615    0.58    0.597    0.961    0.827    0.731    0.794    0.758    0.792
49    0.614    0.565    0.604    0.654    0.566    0.607    0.79    0.844    0.78    0.842    0.773    0.873    0.649    0.63    0.627    0.608    0.573    0.584    0.951    0.807    0.715    0.78    0.74    0.777
;


data MAA36(keep=time strain medium replicate x);
input time x1-x12@@;
array grow{12} x1-x12;
strain = 36;
medium = 2;
do replicate=1 to 12;
   x = grow[replicate];
   output;
end;
label x="Cell Growth";
datalines;
1    0    0    0    0    0    -0.001    0.009    -0.001    -0.001    0    -0.001    0
2    0    0    0    0    0    0    0.009    -0.001    0    0    -0.001    0
3    0    0    0    0    0    0    0.009    -0.001    0    0    -0.001    0
4    0    0.001    0    0    0    0    0.009    -0.001    0    0    -0.001    0
5    0    0.001    0    0.001    0.001    0    0.01    -0.001    0    0    -0.001    0
6    0.001    0.002    0.002    0.002    0.002    0.001    0.01    -0.001    0    0    -0.001    0
7    0.003    0.005    0.004    0.004    0.004    0.004    0.01    -0.001    0    0    -0.001    0
8    0.007    0.01    0.01    0.009    0.008    0.008    0.01    0    0    0    0    0.001
9    0.016    0.02    0.02    0.019    0.018    0.018    0.012    0.001    0.001    0.001    0    0.002
10    0.035    0.041    0.043    0.039    0.038    0.039    0.014    0.003    0.002    0.002    0.002    0.003
11    0.073    0.08    0.086    0.078    0.077    0.077    0.018    0.007    0.005    0.006    0.005    0.006
12    0.153    0.162    0.195    0.159    0.161    0.158    0.027    0.015    0.012    0.012    0.011    0.013
13    0.297    0.312    0.338    0.31    0.303    0.312    0.042    0.03    0.025    0.026    0.024    0.025
14    0.505    0.488    0.539    0.528    0.517    0.513    0.072    0.06    0.053    0.054    0.05    0.052
15    0.735    0.676    0.712    0.686    0.737    0.682    0.126    0.112    0.106    0.108    0.097    0.101
16    0.766    0.774    0.785    0.778    0.815    0.77    0.233    0.225    0.208    0.218    0.189    0.2
17    0.807    0.825    0.796    0.827    0.799    0.823    0.414    0.377    0.379    0.406    0.356    0.38
18    0.825    0.848    0.819    0.849    0.82    0.845    0.545    0.53    0.532    0.552    0.521    0.53
19    0.84    0.873    0.832    0.878    0.836    0.873    0.662    0.684    0.646    0.69    0.638    0.679
20    0.863    0.898    0.852    0.905    0.851    0.897    0.739    0.767    0.727    0.759    0.721    0.758
21    0.876    0.921    0.87    0.927    0.871    0.922    0.782    0.811    0.773    0.797    0.77    0.8
22    0.912    0.958    0.896    0.959    0.901    0.954    0.799    0.824    0.8    0.804    0.796    0.815
23    0.943    0.991    0.928    0.994    0.933    0.994    0.816    0.851    0.821    0.821    0.815    0.832
24    0.972    1.008    0.953    1.022    0.957    1.015    0.831    0.87    0.833    0.834    0.832    0.846
25    0.993    1.014    0.976    1.03    0.98    1.022    0.845    0.883    0.847    0.851    0.847    0.864
26    1.005    1.014    0.992    1.032    0.996    1.025    0.863    0.889    0.867    0.863    0.864    0.88
27    1.009    1.004    1    1.028    1.004    1.023    0.877    0.891    0.885    0.883    0.88    0.892
28    1.014    0.955    1.001    1.009    1.007    1.018    0.88    0.901    0.888    0.896    0.885    0.893
29    1.016    0.896    1.003    0.939    1.011    0.981    0.887    0.907    0.886    0.915    0.893    0.907
30    1.017    0.855    1.007    0.89    1.012    0.914    0.89    0.908    0.896    0.922    0.898    0.907
31    1.022    0.826    1.154    0.855    1.008    0.868    0.885    0.898    0.894    0.92    0.901    0.894
32    0.998    0.795    1.002    0.83    1    0.837    0.878    0.874    0.9    0.901    0.902    0.87
33    0.942    0.771    0.99    0.805    0.95    0.807    0.851    0.831    0.883    0.87    0.883    0.835
34    0.9    0.75    0.931    0.785    0.901    0.791    0.818    0.8    0.856    0.835    0.858    0.8
35    0.873    0.727    0.908    0.768    0.869    0.767    0.781    0.771    0.826    0.798    0.821    0.769
36    0.84    0.707    0.857    0.749    0.842    0.746    0.743    0.746    0.791    0.763    0.788    0.741
37    0.836    0.682    0.823    0.731    0.819    0.727    0.709    0.723    0.766    0.732    0.754    0.714
38    0.812    0.664    0.796    0.715    0.816    0.708    0.678    0.704    0.736    0.705    0.722    0.693
39    0.787    0.646    0.782    0.698    0.798    0.689    0.651    0.685    0.712    0.683    0.692    0.671
40    0.772    0.63    0.761    0.685    0.781    0.673    0.627    0.67    0.688    0.663    0.667    0.655
41    0.756    0.615    0.743    0.671    0.761    0.659    0.603    0.654    0.668    0.644    0.644    0.637
42    0.743    0.603    0.722    0.657    0.746    0.645    0.585    0.64    0.648    0.628    0.623    0.621
43    0.724    0.591    0.707    0.644    0.737    0.634    0.568    0.627    0.629    0.611    0.603    0.606
44    0.704    0.578    0.692    0.634    0.718    0.622    0.55    0.614    0.612    0.596    0.585    0.591
45    0.687    0.567    0.675    0.623    0.7    0.61    0.532    0.602    0.594    0.581    0.568    0.578
46    0.669    0.557    0.66    0.614    0.688    0.601    0.517    0.59    0.578    0.567    0.551    0.566
47    0.652    0.549    0.647    0.603    0.678    0.592    0.502    0.579    0.562    0.554    0.536    0.554
48    0.636    0.54    0.632    0.593    0.663    0.583    0.487    0.569    0.548    0.542    0.522    0.542
;

data extra;
   do replicate=1 to 12;
   do time=0.5 to 49 by 0.5;
      do medium=1 to 3;
          do strain=1 to 36;
              x=.;
              if strain in (1 36) then output;
          end;
      end;
   end;
   end;
run;
proc sort data=extra;
   by strain medium time replicate;
run;

data all;
   set M63_1 M63_36 MAA1 MAA36 LB1 LB36;* extra;
   if x ^= . then x = 10*x;
run;
proc sort data=all;
   by strain medium time replicate;
run;

*The order of merging is important;
data all;
   merge extra all;
   by strain medium time replicate;
run;

/*--------------------- Step 1 Finished--------------
Data Prep. Done
-----------------------------------------------------*/

/*--------------------- Step 2: Section 2.3 ---------
Parametric/Semiparametric 
-----------------------------------------------------*/
proc sgpanel data=all;
   title Strain 1/Medium LB: Becterial Growth for Replicates 1 and 7;
   where strain=1 and medium=3 and 
         replicate in (1 7) and time <= 25;
   panelby replicate;
   scatter x=time y=x;
run;
title;
   

%macro fitGompertz(parametric);

%let type = Semiparametric;
%if &parametric = 1 %then %do;
    %let type = Parametric;
%end;
   title &type Growth Curve Fitting with Prior = Gompertz;
proc ssm data=all like=marginal;
   ods output InformationCriteria=InfLB_&parametric;
   where strain=1 and medium=3 and time <= 25;
   id time;
   %if &parametric = 0 %then %do;
   parms l_etaVar; 
   etaVar = exp(l_etaVar);
   %end;
   %else %do;
      etaVar = 0;
   %end;

   parms l_rho l_phi; 
   rho = exp(l_rho);
   phi = exp(l_phi);

   oldTime = time - _ID_DELTA_;
   time1 = exp(-phi*exp(-rho*oldTime)); 
   time2 = exp(-phi*exp(-rho*time)); 
   delta = time2-time1;

   array tMat{2,2};
   array qMat{2,2};
   tMat[1,1] = 1; tMat[1,2] = delta;
   tMat[2,2] = 1;
   qMat[1,1] = (etaVar*delta**3)/3;
   qMat[1,2] = (etaVar*delta**2)/2;
   qMat[2,1] = qMat[1,2];
   qMat[2,2] = etaVar*delta;

   state growthState(2) t(g)=(tMat) cov(g)=(qMat) A1(2);
   comp growthCurve = growthState[1];
   comp growthScale = growthState[2];

   array repl{12};
   do i=1 to 12;
       repl[i] = (replicate=i);
   end;

   parms l_deviation;
   deviation_v = exp(l_deviation);
      
   state PS1State(12) T(I) cov(I)=(deviation_v);
   comp deviation = PS1State*(repl);

   parms l_noise;
   noise_v = exp(l_noise); 
   irregular wn variance=noise_v;

   eval replPattern = growthCurve + deviation;
   model x = growthCurve deviation wn; 
   output out=LB_&parametric pdv press;
run;
%if &parametric = 0 %then %do;
proc print data=LB_&parametric noobs;
    where time=0.5 and replicate=1;
	var phi rho etaVar deviation_v noise_v;
run;
%end;
%else %do;
proc print data=LB_&parametric noobs;
    where time=0.5 and replicate=1;
	var smoothed_growthCurve smoothed_growthScale phi rho etaVar deviation_v noise_v;
run;
%end;
title;
%mend fitGompertz;

%fitGompertz(1);
%fitGompertz(0);

data parmTmp;
   set LB_1(keep=time replicate smoothed_growthCurve);
   where replicate=1;
   parmGrowthCurve = smoothed_growthCurve;
   label parmGrowthCurve="Parametric Gompertz Curve";
run;
data semiparmTmp;
   set LB_0(keep=time replicate smoothed_growthCurve);
   where replicate=1;
   semiparmGrowthCurve = smoothed_growthCurve;
   label semiparmGrowthCurve="Semiparametric Gompertz Curve";
run;

data bothTmp;
   merge parmTmp semiparmTmp;
run;
proc sgplot data=bothTmp;
       title Comparison of Parametric and Semiparametric Gompertz Mean Curves;
       series x=time y=parmGrowthCurve/
	      lineattrs=(pattern=shortdash color=green)
	      legendlabel="Parametric Gompertz Mean Curve"
             name="prior36";
	   series x=time y=semiparmGrowthCurve/
	      lineattrs=(pattern=dash color=orange)
	      legendlabel="Semiparametric Gompertz Mean Curve"
             name="prior1";
	   discreteLegend "prior1" "prior36" / across=1;* location=inside;
run;
title;
proc sgpanel data=LB_0;
   title Deviation-From-Mean Curves for Replicates 1 and 7;
   where replicate in (1 7);
   panelby replicate;
   series x=time y=smoothed_deviation;
   refline 0 / lineattrs=(pattern=dash color=orange);
run;

title;
/*--------------------- Step 2: Finished ---------
Parametric/Semiparametric 
-----------------------------------------------------*/

/*--------------------- Step 3: Section 3 ---------
Parametric/Semiparametric 
-----------------------------------------------------*/

%macro fitGrowth(prior);
%let opt =;
%if &prior = Gompertz %then %do;
   %let opt = opt(tech=activeset);
%end;

title Semiparametric Growth Curve Fitting with Prior = &prior;
proc ssm data=all like=marginal &opt;
   ods output InformationCriteria=Inf&prior;
   by strain medium;
   id time;
   parms l_etaVar; 
   etaVar = exp(l_etaVar);
   %if &prior ^= Linear %then %do;
       parms l_rho l_phi; 
       rho = exp(l_rho);
       phi = exp(l_phi);
   %end;
   %if &prior = Richards %then %do;
       parms l_nu;
	   nu = exp(l_nu);
   %end;
   
   oldTime = time - _ID_DELTA_;

   %if &prior = Linear %then %do;
       time1 = oldTime;
	   time2 = time;
   %end delta = time2-time1;
   %else %if &prior = Logistic  %then %do;
       time1 = 1/(1 + phi*exp(-rho*oldTime));
       time2 = 1/(1 + phi*exp(-rho*time)); 
   %end;
   %else %if &prior = Gompertz  %then %do;
	   time1 = exp(-phi*exp(-rho*oldTime)); 
	   time2 = exp(-phi*exp(-rho*time)); 
   %end;
   %else %if &prior = Richards  %then %do;
	   time1 = (1 + phi*exp(-rho*oldTime))**(-1/nu);
	   time2 = (1 + phi*exp(-rho*time))**(-1/nu); 
   %end;

   delta = time2-time1;

   array tMat{2,2};
   array qMat{2,2};
   tMat[1,1] = 1; tMat[1,2] = delta;
   tMat[2,2] = 1;
   qMat[1,1] = (etaVar*delta**3)/3;
   qMat[1,2] = (etaVar*delta**2)/2;
   qMat[2,1] = qMat[1,2];
   qMat[2,2] = etaVar*delta;

   state growthState(2) t(g)=(tMat) cov(g)=(qMat) A1(2);
   comp growthCurve = growthState[1];
   comp growthScale = growthState[2];

   array repl{12};
   do i=1 to 12;
       repl[i] = (replicate=i);
   end;

   parms l_deviation;
   deviation_v = exp(l_deviation);
      
   state PS1State(12) T(I) cov(I)=(deviation_v);
   comp deviation = PS1State*(repl);

   parms l_noise;
   noise_v = exp(l_noise); 
   irregular wn variance=noise_v;

   eval replPattern = growthCurve + deviation;
   model x = growthCurve deviation wn; 
   output out=&prior pdv press;
run;
title;
title Semiparametric Growth Curve Fitting with Prior = &prior;
title2 Model Parameters;
%if &prior = Linear %then %do;
    proc print data=&prior noobs;
	    where time=0.5 and replicate=1;
	    by strain medium;
		var etaVar deviation_v noise_v;
	run;
%end;
%else %if &prior = Logistic or &prior = Gompertz %then %do;
    proc print data=&prior noobs;
	    where time=0.5 and replicate=1;
	    by strain medium;
		var phi rho etaVar deviation_v noise_v;
	run;
%end;
%else %if &prior = Richards %then %do;
   proc print data=&prior noobs;
        where time=0.5 and replicate=1;
	    by strain medium;
		var phi rho nu etaVar deviation_v noise_v;
	run;
%end;
title;

%mend fitGrowth;

%fitGrowth(Linear);
%fitGrowth(Logistic);
%fitGrowth(Gompertz);
%fitGrowth(Richards);

data bicGompertz(keep=strain medium prior bic);
   set InfGompertz;
   where strip(statistic)="BIC (lower is better)";
   prior = "Gompertz";
   bic = Plik;
run;

data bicLinear(keep=strain medium prior bic);
   set InfLinear;
   where strip(statistic)="BIC (lower is better)";
   prior = "Linear    ";
   bic = Plik;
run;

data bicLogistic(keep=strain medium prior bic);
   set InfLogistic;
   where strip(statistic)="BIC (lower is better)";
   prior = "Logistic";
   bic = Plik;
run;

data bicRichards(keep=strain medium prior bic);
   set InfRichards;
   where strip(statistic)="BIC (lower is better)";
   prior = "Richards";
   bic = Plik;
run;

data bicAll;
   set bicLinear bicLogistic bicGompertz bicRichards;
run;

proc sort data=bicAll;
   by strain medium bic;
run;

data bicBest;
   set bicAll;
   by strain medium;
   if first.medium then output;
run;

proc sort data=bicBest;
   by medium strain;
run;

proc print data=bicBest noobs;
run;


%macro compareStrain(medium, prior1, prior36);

   %if &medium = 1 %then %do;
      %let env = M63;
   %end;
   %else %if &medium = 2 %then %do;
      %let env = MAA;
   %end;
   %else %do;
      %let env = LB;
   %end;

   data tmp1(keep=time sm1 sm1_lower sm1_upper);
       set &prior1;
	   where strain=1 and medium=&medium and replicate=1;
	   sm1 = smoothed_growthCurve;
       sm1_lower = smoothed_lower_growthCurve;
       sm1_upper = smoothed_upper_growthCurve;
	   label sm1="Mean Curve";
	   label sm1_lower="Growth Curve Lower Band";
	   label sm1_upper="Growth Curve Upper Band";
   run;

   data tmp2(keep=time sm36 sm36_lower sm36_upper);
       set &prior36;
	   where strain=36 and medium=&medium and replicate=1;
	   sm36 = smoothed_growthCurve;
       sm36_lower = smoothed_lower_growthCurve;
       sm36_upper = smoothed_upper_growthCurve;
	   label sm36="Mean Curve";
	   label sm36_lower="Growth Curve Lower Band";
	   label sm36_upper="Growth Curve Upper Band";
   run;

   data mediumCurves&medium;
       merge tmp1 tmp2;
   run;
   proc sgplot data=mediumCurves&medium;
       title Mean Curves for Strains 1 and 36 in the Medium &env;
	   title2 With 95% Point-Wise Confidence Band;
       band x=time lower=sm1_lower 
           upper=sm1_upper;
	   series x=time y=sm1/
	      lineattrs=(pattern=dash color=orange)
	      legendlabel="Estimated Mean Curve for &env/Strain1 (&prior1)"
             name="&prior1";
       band x=time lower=sm36_lower 
           upper=sm36_upper;
       series x=time y=sm36/
	      lineattrs=(pattern=shortdash color=green)
	      legendlabel="Estimated Mean Curve for &env/Strain36 (&prior36)"
             name="&prior36";
	   discreteLegend "&prior1" "&prior36" / across=1;* location=inside;
   run;

   title;
   title Maximum Growth Rates For Strains 1 and 36 in the Medium &env;
   data dif1&medium(keep=time dsm1);
      set mediumCurves&medium(keep=time sm1);
	  dsm1 = dif(sm1);
   run;
   proc sort data=dif1&medium out=d1&medium;
      where dsm1 ^= .;
      by descending dsm1;
   run;
   proc print data=d1&medium(obs=1);
      var time dsm1;
   run;
   data dif36&medium(keep=time dsm36);
      set mediumCurves&medium(keep=time sm36);
	  dsm36 = dif(sm36);
   run;
   proc sort data=dif36&medium out=d36&medium;
      where dsm36 ^= .;
      by descending dsm36;
   run;
   proc print data=d36&medium(obs=1);
      var time dsm36;
   run;
%mend compareStrain;

%compareStrain(1, Logistic, Gompertz);
%compareStrain(2, Gompertz, Gompertz);
%compareStrain(3, Gompertz, Richards);

